Discontinuous Galerkin scheme for elliptic equations on extremely stretched grids

Discontinuous Galerkin (DG) methods for solving elliptic equations are gaining popularity in the computational physics community for their high-order spectral convergence and their potential for parallelization on computing clusters. However, problems in numerical relativity with extremely stretched grids, such as initial data problems for binary black holes that impose boundary conditions at large distances from the black holes, have proven challenging for DG methods. To alleviate this problem we have developed a primal DG scheme that is generically applicable to a large class of elliptic equations, including problems on curved and extremely stretched grids. The DG scheme accommodates two widely used initial data formulations in numerical relativity, namely the puncture formulation and the extended conformal thin-sandwich (XCTS) formulation. We find that our DG scheme is able to stretch the grid by a factor of $\sim 10^9$ and hence allows to impose boundary conditions at large distances. The scheme converges exponentially with resolution both for the smooth XCTS problem and for the nonsmooth puncture problem. With this method we are able to generate high-quality initial data for binary black hole problems using a parallelizable DG scheme. The code is publicly available in the open-source SpECTRE numerical relativity code.

==> anc/BinaryBlackHole.yaml <==
# Distributed under the MIT License.
# See LICENSE.txt for details.

Executable: SolveXcts
ExpectedOutput:
  - BbhReductions.h5
  - BbhVolume*.h5

---

Background: &background
  Binary:
    XCoords: [&x_left -7.683, &x_right 7.683]
    CenterOfMassOffset: [&y_offset 0., &z_offset 0.]
    ObjectLeft: &kerr_left
      KerrSchild:
        Mass: 0.416711018
        Spin: [0., 0., 0.]
        Center: [0., 0., 0.]
        Velocity: [0., 0., 0.]
    ObjectRight: &kerr_right
      KerrSchild:
        Mass: 0.416711018
        Spin: [0., 0., 0.]
        Center: [0., 0., 0.]
        Velocity: [0., 0., 0.]
    AngularVelocity: 0.015264577062
    Expansion: -4.61484576462e-05
    LinearVelocity: [0., 0., 0.]
    FalloffWidths: [4.6098, 4.6098]

InitialGuess: *background

RandomizeInitialGuess: None

DomainCreator:
  BinaryCompactObject:
    ObjectA:
      InnerRadius: 0.8084193749
      OuterRadius: 4.
      XCoord: *x_right
      Interior:
        ExciseWithBoundaryCondition:
          ApparentHorizon:
            Center: [*x_right, 0., 0.]
            Rotation: [0., 0., 0.01442047706]
            Lapse: *kerr_right
            NegativeExpansion: *kerr_right
      UseLogarithmicMap: True
    ObjectB:
      InnerRadius: 0.8084193749
      OuterRadius: 4.
      XCoord: *x_left
      Interior:
        ExciseWithBoundaryCondition:
          ApparentHorizon:
            Center: [*x_left, 0., 0.]
            Rotation: [0., 0., 0.01442047706]
            Lapse: *kerr_left
            NegativeExpansion: *kerr_left
      UseLogarithmicMap: True
    CenterOfMassOffset: [*y_offset, *z_offset]
    Envelope:
      Radius: &outer_shell_inner_radius 60.
      RadialDistribution: Projective
    OuterShell:
{% if outer_bc == "Robin" %}
      Radius: &outer_radius 1e5
{% else %}
      Radius: &outer_radius 1e9
{% endif %}
      RadialDistribution: &outer_shell_distribution Inverse
      OpeningAngle: 120.
      BoundaryCondition: {{ outer_bc }}
    UseEquiangularMap: True
    InitialRefinement:
      ObjectAShell:     [{{ L }}, {{ L }}, {{ L }}]
      ObjectBShell:     [{{ L }}, {{ L }}, {{ L }}]
      ObjectACube:      [{{ L }}, {{ L }}, {{ L }}]
      ObjectBCube:      [{{ L }}, {{ L }}, {{ L }}]
      Envelope:         [{{ L }}, {{ L }}, {{ L + 1 }}]
      OuterShell:       [{{ L }}, {{ L }}, {{ L }}]
    InitialGridPoints: {{ P + 1 }}
    TimeDependentMaps: None

Amr:
  Verbosity: Quiet
  Criteria:
{% if amr == "true" %}
    - TruncationError:
        VariablesToMonitor:
          - ConformalFactorMinusOne
          - LapseTimesConformalFactorMinusOne
          - ShiftExcess
        AbsoluteTarget: 1e-9
        RelativeTarget: None
{% else %}
    - IncreaseResolution
{% endif %}
  Policies:
    EnforceTwoToOneBalanceInNormalDirection: true
    Isotropy: Anisotropic
    Limits:
      NumGridPoints: Auto
      RefinementLevel: Auto
  Iterations: 14

PhaseChangeAndTriggers:
  - Trigger:
      EveryNIterations:
        N: 1
        Offset: 1
    PhaseChanges:
      - VisitAndReturn(EvaluateAmrCriteria)
      - VisitAndReturn(AdjustDomain)
      - VisitAndReturn(CheckDomain)

Discretization:
  DiscontinuousGalerkin:
    PenaltyParameter: 1.5
    Massive: True
    Quadrature: GaussLobatto
    Formulation: WeakInertial

Observers:
  VolumeFileName: "BbhVolume"
  ReductionFileName: "BbhReductions"

NonlinearSolver:
  NewtonRaphson:
    ConvergenceCriteria:
      MaxIterations: 10
      RelativeResidual: 1.e-10
      AbsoluteResidual: 1.e-8
    SufficientDecrease: 1.e-4
    MaxGlobalizationSteps: 10
    DampingFactor: 1.
    Verbosity: Verbose

LinearSolver:
  Gmres:
    ConvergenceCriteria:
      MaxIterations: 1000
      RelativeResidual: 1.e-4
      AbsoluteResidual: 1.e-10
    Verbosity: Quiet

  Multigrid:
    Iterations: 1
    MaxLevels: 1
    PreSmoothing: True
    PostSmoothingAtBottom: False
    Verbosity: Silent
    OutputVolumeData: False

  SchwarzSmoother:
    MaxOverlap: 2
    Iterations: 3
    Verbosity: Silent
    SubdomainSolver:
      Gmres:
        ConvergenceCriteria:
          MaxIterations: 3
          RelativeResidual: 1.e-4
          AbsoluteResidual: 1.e-10
        Verbosity: Silent
        Restart: None
        Preconditioner:
          MinusLaplacian:
            Solver:
              ExplicitInverse:
                WriteMatrixToFile: None
            BoundaryConditions: Auto
    SkipResets: True
    ObservePerCoreReductions: False

RadiallyCompressedCoordinates:
  InnerRadius: *outer_shell_inner_radius
  OuterRadius: *outer_radius
  Compression: *outer_shell_distribution

EventsAndTriggers:
  - Trigger: Always
    Events:
      - ObserveNorms:
          SubfileName: Norms
          TensorsToObserve:
            - Name: ConformalFactor
              NormType: Max
              Components: Individual
            - Name: Lapse
              NormType: Min
              Components: Individual
            - Name: Magnitude(ShiftExcess)
              NormType: Max
              Components: Individual
            - Name: HamiltonianConstraint
              NormType: L2Norm
              Components: Individual
            - Name: MomentumConstraint
              NormType: L2Norm
              Components: Individual
      - ObserveFields:
          SubfileName: VolumeData
          VariablesToObserve:
            - ConformalFactorMinusOne
            - LapseTimesConformalFactorMinusOne
            - ShiftExcess
            - Shift
            - HamiltonianConstraint
            - MomentumConstraint
            - RadiallyCompressedCoordinates
          InterpolateToMesh: None
          CoordinatesFloatingPointType: Double
          FloatingPointTypes: [Double]

Parallelization:
  ElementDistribution: NumGridPoints

ResourceInfo:
  AvoidGlobalProc0: false
  Singletons: Auto


==> anc/Lorentzian.yaml <==
# Distributed under the MIT License.
# See LICENSE.txt for details.

Executable: SolvePoisson3D
ExpectedOutput:
  - LorentzianReductions.h5
  - LorentzianVolume*.h5

---

Background: &solution
  Lorentzian:
    PlusConstant: 0.

InitialGuess: Zero

RandomizeInitialGuess: None

DomainCreator:
  Sphere:
    InnerRadius: 5.
    OuterRadius: &outer_radius 1e9
    Interior:
      FillWithSphericity: 0.
    InitialRefinement: {{ L }}
    InitialGridPoints: 2
    UseEquiangularMap: True
    EquatorialCompression: None
    RadialPartitioning: [&outer_shell_inner_radius 20.]
    RadialDistribution: [Linear, &outer_shell_distribution Inverse]
    WhichWedges: All
    TimeDependentMaps: None
    OuterBoundaryCondition:
      AnalyticSolution:
        Solution: *solution
        Field: Dirichlet

Amr:
  Verbosity: Verbose
  Criteria:
{% if amr == 'true' %}
    - TruncationError:
        VariablesToMonitor: [Field]
{% if L == 1 %}
        AbsoluteTarget: 1e-7
{% else %}
        AbsoluteTarget: 1e-9
{% endif %}
        RelativeTarget: None
{% else %}
    - IncreaseResolution
{% endif %}
  Policies:
    EnforceTwoToOneBalanceInNormalDirection: true
    Isotropy: Anisotropic
    Limits:
      NumGridPoints: Auto
      RefinementLevel: Auto
  Iterations: 10

PhaseChangeAndTriggers:
  # Run AMR in every iteration, but not on the initial guess
  - Trigger:
      EveryNIterations:
        N: 1
        Offset: 1
    PhaseChanges:
      - VisitAndReturn(EvaluateAmrCriteria)
      - VisitAndReturn(AdjustDomain)
      - VisitAndReturn(CheckDomain)

Discretization:
  DiscontinuousGalerkin:
    PenaltyParameter: 1.5
    Massive: True
    Quadrature: GaussLobatto
    Formulation: WeakInertial

Observers:
  VolumeFileName: "LorentzianVolume"
  ReductionFileName: "LorentzianReductions"

LinearSolver:
  Gmres:
    ConvergenceCriteria:
      MaxIterations: 1000
      RelativeResidual: 0.
      AbsoluteResidual: 1.e-10
    Verbosity: Quiet

  Multigrid:
    Iterations: 1
    MaxLevels: 1
    PreSmoothing: True
    PostSmoothingAtBottom: False
    Verbosity: Silent
    OutputVolumeData: False

  SchwarzSmoother:
    Iterations: 3
    MaxOverlap: 2
    Verbosity: Silent
    SubdomainSolver:
      ExplicitInverse:
        WriteMatrixToFile: None
    ObservePerCoreReductions: False

RadiallyCompressedCoordinates:
  InnerRadius: *outer_shell_inner_radius
  OuterRadius: *outer_radius
  Compression: *outer_shell_distribution

EventsAndTriggers:
  - Trigger: Always
    Events:
      - ObserveNorms:
          SubfileName: ErrorNorms
          TensorsToObserve:
            - Name: Error(Field)
              NormType: L2Norm
              Components: Sum
      - ObserveFields:
          SubfileName: VolumeData
          VariablesToObserve:
            - Field
            - Error(Field)
            - RadiallyCompressedCoordinates
            - FixedSource(Field)
          InterpolateToMesh: None
          CoordinatesFloatingPointType: Double
          FloatingPointTypes: [Double]

BuildMatrix:
  MatrixSubfileName: Matrix
  Verbosity: Verbose

Parallelization:
  ElementDistribution: NumGridPoints

ResourceInfo:
  AvoidGlobalProc0: false
  Singletons: Auto


==> anc/MultiplePunctures.yaml <==
# Distributed under the MIT License.
# See LICENSE.txt for details.

Executable: SolvePunctures
ExpectedOutput:
  - PuncturesReductions.h5
  - PuncturesVolume*.h5

---

Background:
  MultiplePunctures:
    Punctures:
      # Parameters are chosen to match Ansorg 2004
      # (https://doi.org/10.1103/PhysRevD.70.064011), Sec. V.
      # The punctures are placed on the diagonal of the central cube to avoid
      # placing them on element boundaries.
      - Position: [1.7320508075688772, 1.7320508075688776, 1.7320508075688776]
        Mass: 0.5
        Momentum: [0., -0.2828427124746191, 0.2828427124746191]
        Spin: [0., 0., 0.]
      - Position: [-1.7320508075688772, -1.7320508075688776, -1.7320508075688776]
        Mass: 0.5
        Momentum: [0., 0.2828427124746191, -0.2828427124746191]
        Spin: [0., 0., 0.]

InitialGuess: Flatness

RandomizeInitialGuess: None

DomainCreator:
  Sphere:
    # Inner cube radius is 3x the distance of the puncture from the origin to
    # ensure that during h-refinement the puncture is always the same distance
    # from the boundary of its element.
    InnerRadius: 9.0
    OuterRadius: &outer_radius 1e5
    Interior:
      FillWithSphericity: 0.
    InitialRefinement: 1
    InitialGridPoints: 2
    RadialPartitioning: [&outer_shell_inner_radius 30.]
    RadialDistribution: [Linear, &outer_shell_distribution Inverse]
    UseEquiangularMap: False
    EquatorialCompression: None
    WhichWedges: All
    TimeDependentMaps: None
    OuterBoundaryCondition: Flatness

Amr:
  Verbosity: Quiet
  Criteria:
    # h-refine (split) elements at the punctures
    - RefineAtPunctures
    # p-refine everywhere else
{% if amr == 'true' %}
    - TruncationError:
        VariablesToMonitor: [Field]
        AbsoluteTarget: 1e-8
        RelativeTarget: None
{% else %}
    - IncreaseResolution
{% endif %}
  Policies:
    EnforceTwoToOneBalanceInNormalDirection: true
    Isotropy: Anisotropic
    Limits:
      NumGridPoints: Auto
      RefinementLevel: Auto
  Iterations: 15

PhaseChangeAndTriggers:
  # Run AMR in every iteration, but not on the initial guess
  - Trigger:
      EveryNIterations:
        N: 1
        Offset: 1
    PhaseChanges:
      - VisitAndReturn(EvaluateAmrCriteria)
      - VisitAndReturn(AdjustDomain)
      - VisitAndReturn(CheckDomain)

Discretization:
  DiscontinuousGalerkin:
    PenaltyParameter: 1.5
    Massive: True
    Quadrature: GaussLobatto
    Formulation: WeakInertial

Observers:
  VolumeFileName: "PuncturesVolume"
  ReductionFileName: "PuncturesReductions"

NonlinearSolver:
  NewtonRaphson:
    ConvergenceCriteria:
      MaxIterations: 20
      RelativeResidual: 0.
      AbsoluteResidual: 1.e-13
    SufficientDecrease: 1.e-4
    MaxGlobalizationSteps: 5
    DampingFactor: 1.
    Verbosity: Quiet

LinearSolver:
  Gmres:
    ConvergenceCriteria:
      MaxIterations: 1000
      RelativeResidual: 0.
      AbsoluteResidual: 1.e-14
    Verbosity: Quiet

  Multigrid:
    Iterations: 1
    MaxLevels: 1
    PreSmoothing: True
    PostSmoothingAtBottom: False
    Verbosity: Silent
    OutputVolumeData: False

  SchwarzSmoother:
    Iterations: 3
    MaxOverlap: 2
    Verbosity: Silent
    SubdomainSolver:
      Gmres:
        ConvergenceCriteria:
          MaxIterations: 3
          RelativeResidual: 1.e-4
          AbsoluteResidual: 1.e-12
        Verbosity: Silent
        Restart: None
        Preconditioner:
          MinusLaplacian:
            Solver:
              ExplicitInverse:
                WriteMatrixToFile: None
            BoundaryConditions: Auto
    SkipResets: True
    ObservePerCoreReductions: False

RadiallyCompressedCoordinates:
  InnerRadius: *outer_shell_inner_radius
  OuterRadius: *outer_radius
  Compression: *outer_shell_distribution

EventsAndTriggers:
  - Trigger: Always
    Events:
      - ObserveFields:
          SubfileName: VolumeData
          VariablesToObserve:
            - Field
            - Alpha
            - Beta
            - RadiallyCompressedCoordinates
          InterpolateToMesh: None
          CoordinatesFloatingPointType: Double
          FloatingPointTypes: [Double]
      - ObserveNorms:
          SubfileName: VolumeIntegrals
          TensorsToObserve:
            - Name: AdmMassIntegrand
              NormType: VolumeIntegral
              Components: Individual

Parallelization:
  ElementDistribution: NumGridPoints

ResourceInfo:
  AvoidGlobalProc0: false
  Singletons: Auto

